ChainWorld: Composing Long-Horizon Desktop Workloads from Atomic OSWorld Tasks

Computer use agents are evaluated almost exclusively on atomic desktop tasks, but realistic desktop work requires sustaining state across multiple objectives. We study this gap with ChainWorld, which composes atomic OSWorld tasks into long horizon desktop workloads through directional compatibility search while preserving the source evaluators. The resulting workload contains 347 chains of length two to four and compares two renderings of the same task sequence. In single turn evaluation, all tasks are presented together in one prompt. In multi turn evaluation, tasks are revealed one at a time. Across four current computer use agents, maximum chain completion is 31%. Multi turn evaluation improves completion for three models, but both protocols remain challenging. The two protocols also expose different failure profiles. Single turn failures concentrate on artifact precision, while multi turn failures more often reflect session management problems such as fragmented progress and later turn disengagement.

==> figures/make_exact_success.py <==
from pathlib import Path
import sys

sys.path.insert(0, str(Path(__file__).resolve().parents[2] / ".vendor"))

import cairosvg
from PIL import Image

from provisional_metrics import MODEL_ORDER, OSWORLD_SINGLE_TASK, build_dataset, summarize


OUT_DIR = Path(__file__).resolve().parent / "out"
COLORS = {
    "Atomic OSWorld": "#475569",
    "Single turn": "#F97316",
    "Multi turn": "#2563EB",
}


def esc(text: str) -> str:
    return text.replace("&", "&amp;").replace("<", "&lt;").replace(">", "&gt;")


def text(x, y, label, size=12, anchor="start", weight="400", fill="#111111"):
    return f'<text x="{x:.1f}" y="{y:.1f}" font-family="sans-serif" font-size="{size}" text-anchor="{anchor}" font-weight="{weight}" fill="{fill}">{esc(label)}</text>'


def rotated_text(x, y, label, size=12, anchor="middle", weight="400", fill="#111111", rotate=-90):
    return (
        f'<text x="{x:.1f}" y="{y:.1f}" font-family="sans-serif" font-size="{size}" '
        f'text-anchor="{anchor}" font-weight="{weight}" fill="{fill}" '
        f'transform="rotate({rotate} {x:.1f} {y:.1f})">{esc(label)}</text>'
    )


def rect(x, y, w, h, fill, stroke="none", stroke_width=0, opacity=1.0):
    return f'<rect x="{x:.1f}" y="{y:.1f}" width="{w:.1f}" height="{h:.1f}" fill="{fill}" stroke="{stroke}" stroke-width="{stroke_width:.1f}" opacity="{opacity:.2f}"/>'


def line(x1, y1, x2, y2, stroke, stroke_width=2.0, opacity=1.0):
    return f'<line x1="{x1:.1f}" y1="{y1:.1f}" x2="{x2:.1f}" y2="{y2:.1f}" stroke="{stroke}" stroke-width="{stroke_width:.1f}" opacity="{opacity:.2f}"/>'


def build_svg() -> str:
    data = build_dataset()
    values = {
        "Atomic OSWorld": OSWORLD_SINGLE_TASK,
        "Single turn": {m: summarize(data["Single turn"][m])["exact_success"] for m in MODEL_ORDER},
        "Multi turn": {m: summarize(data["Multi turn"][m])["exact_success"] for m in MODEL_ORDER},
    }
    models = [model for model in MODEL_ORDER if model in OSWORLD_SINGLE_TASK]

    width = 1080
    height = 400
    left = 86
    right = 150
    top = 66
    bottom = 74
    chart_h = height - top - bottom
    chart_w = width - left - right
    y_max = 0.85

    def y_of(v: float) -> float:
        return top + chart_h * (1 - v / y_max)

    svg = [f'<svg width="{width}" height="{height}" viewBox="0 0 {width} {height}" xmlns="http://www.w3.org/2000/svg">']
    svg.append(rect(0, 0, width, height, "#FFFFFF"))
    svg.append(text(20, 32, "Chain completion from atomic tasks to ChainWorld workloads", size=26, weight="600"))

    # axes
    svg.append(line(left, top, left, top + chart_h, "#111111", 1.6))
    svg.append(line(left, top + chart_h, left + chart_w, top + chart_h, "#111111", 1.6))
    for tick in [0.0, 0.2, 0.4, 0.6, 0.8]:
        y = y_of(tick)
        svg.append(line(left - 5, y, left, y, "#111111", 1.1))
        svg.append(line(left, y, left + chart_w, y, "#E5E7EB", 1.0))
        svg.append(text(left - 10, y + 5, f"{tick:.1f}", size=13, anchor="end", fill="#111111"))
    svg.append(rotated_text(28, top + chart_h / 2, "Chain completion rate", size=18, weight="600", fill="#111111"))

    group_centers = [left + 145, left + 425, left + 705]
    series = ["Atomic OSWorld", "Single turn", "Multi turn"]
    offsets = [-52, 0, 52]
    bar_w = 34

    for gc, model in zip(group_centers, models):
        svg.append(text(gc, top + chart_h + 32, model, size=17, weight="600", anchor="middle"))
        for series_name, off in zip(series, offsets):
            v = float(values[series_name][model])
            x = gc + off - bar_w / 2
            y = y_of(v)
            h = top + chart_h - y
            color = COLORS[series_name]
            opacity = 1.0 if series_name == "Atomic OSWorld" else 0.95
            svg.append(rect(x, y, bar_w, h, color, stroke=color, stroke_width=1.2, opacity=opacity))
            svg.append(text(x + bar_w / 2, y - 8, f"{v:.2f}", size=13, weight="600", anchor="middle"))

    legend_x = width - 205
    legend_y = 62
    for idx, series_name in enumerate(series):
        y = legend_y + idx * 28
        color = COLORS[series_name]
        opacity = 1.0 if series_name == "Atomic OSWorld" else 0.95
        svg.append(rect(legend_x, y - 11, 18, 14, color, stroke=color, stroke_width=1.2, opacity=opacity))
        svg.append(text(legend_x + 28, y, series_name, size=14, weight="600"))

    svg.append("</svg>")
    return "".join(svg)


def main() -> None:
    OUT_DIR.mkdir(parents=True, exist_ok=True)
    svg_path = OUT_DIR / "exact_success.svg"
    png_path = OUT_DIR / "exact_success.png"
    pdf_path = OUT_DIR / "exact_success.pdf"
    jpg_path = OUT_DIR / "exact_success.jpg"
    svg_path.write_text(build_svg(), encoding="utf-8")
    cairosvg.svg2png(url=str(svg_path), write_to=str(png_path), output_width=2000)
    img = Image.open(png_path).convert("RGB")
    img.save(jpg_path, "JPEG", quality=95)
    img.save(pdf_path, "PDF", resolution=144.0)
    print(svg_path)


if __name__ == "__main__":
    main()


==> figures/make_length_heatmap.py <==
from pathlib import Path
import sys

sys.path.insert(0, str(Path(__file__).resolve().parents[2] / ".vendor"))

import cairosvg
from PIL import Image

from provisional_metrics import MODEL_ORDER, build_dataset, by_length

OUT_DIR = Path(__file__).resolve().parent / "out"

PANELS = ["Single turn", "Multi turn"]
MODELS = MODEL_ORDER
LENGTHS = ["2", "3", "4"]


def esc(text: str) -> str:
    return text.replace("&", "&amp;").replace("<", "&lt;").replace(">", "&gt;")


def text(x, y, label, size=12, anchor="start", weight="400", fill="#111111"):
    return f'<text x="{x:.1f}" y="{y:.1f}" font-family="sans-serif" font-size="{size}" text-anchor="{anchor}" font-weight="{weight}" fill="{fill}">{esc(label)}</text>'


def rect(x, y, w, h, fill, stroke="none", stroke_width=0):
    return f'<rect x="{x:.1f}" y="{y:.1f}" width="{w:.1f}" height="{h:.1f}" fill="{fill}" stroke="{stroke}" stroke-width="{stroke_width:.1f}"/>'


def round_rect(x, y, w, h, fill, rx=12, ry=12, stroke="none", stroke_width=0):
    return (
        f'<rect x="{x:.1f}" y="{y:.1f}" width="{w:.1f}" height="{h:.1f}" '
        f'rx="{rx:.1f}" ry="{ry:.1f}" fill="{fill}" stroke="{stroke}" stroke-width="{stroke_width:.1f}"/>'
    )


def lerp(a: float, b: float, t: float) -> float:
    return a + (b - a) * t


def color_for(value: float) -> str:
    low = (248, 249, 252)
    mid = (223, 229, 237)
    high = (188, 198, 211)
    t = max(0.0, min(1.0, value / 0.45))
    if t <= 0.5:
        u = t / 0.5
        r = round(lerp(low[0], mid[0], u))
        g = round(lerp(low[1], mid[1], u))
        b = round(lerp(low[2], mid[2], u))
    else:
        u = (t - 0.5) / 0.5
        r = round(lerp(mid[0], high[0], u))
        g = round(lerp(mid[1], high[1], u))
        b = round(lerp(mid[2], high[2], u))
    return f"#{r:02X}{g:02X}{b:02X}"


def stroke_for(value: float) -> str:
    low = (211, 218, 228)
    mid = (150, 164, 183)
    high = (100, 118, 144)
    t = max(0.0, min(1.0, value / 0.45))
    if t <= 0.5:
        u = t / 0.5
        r = round(lerp(low[0], mid[0], u))
        g = round(lerp(low[1], mid[1], u))
        b = round(lerp(low[2], mid[2], u))
    else:
        u = (t - 0.5) / 0.5
        r = round(lerp(mid[0], high[0], u))
        g = round(lerp(mid[1], high[1], u))
        b = round(lerp(mid[2], high[2], u))
    return f"#{r:02X}{g:02X}{b:02X}"


def build_svg() -> str:
    dataset = build_dataset()
    VALUES = {
        setting: {
            model: [by_length(dataset[setting][model])[L]["exact_success"] for L in [2, 3, 4]]
            for model in MODELS
        }
        for setting in PANELS
    }
    width = 860
    height = 450
    title_x = 92
    title_y = 48
    header_y = 86
    pill_y = 56
    length_y = 113
    grid_top = 126
    grid_left = 145
    panel_gap = 30
    cell_w = 104
    cell_h = 62
    panel_w = cell_w * 3
    panel_h = cell_h * len(MODELS)
    left_panel_x = grid_left
    right_panel_x = left_panel_x + panel_w + panel_gap
    panel_pad = 6
    panel_y = grid_top - panel_pad
    legend_y = panel_y + panel_h + (2 * panel_pad) + 18
    legend_x = 465
    legend_w = (right_panel_x + panel_w + panel_pad) - legend_x

    svg = [f'<svg width="{width}" height="{height}" viewBox="0 0 {width} {height}" xmlns="http://www.w3.org/2000/svg">']
    svg.append(rect(0, 0, width, height, "#FFFFFF"))
    svg.append(text(title_x, title_y, "Chain completion by chain length", size=22, weight="600"))
    svg.append(text(112, header_y, "Model", size=14, weight="600", anchor="middle"))
    svg.append(text((left_panel_x + right_panel_x + panel_w) / 2, header_y, "Chain length", size=14, weight="600", anchor="middle"))

    # rounded outer panels
    outer_fill = "#FAFBFA"
    outer_stroke = "#D8DFD9"
    svg.append(round_rect(left_panel_x - panel_pad, panel_y, panel_w + 2 * panel_pad, panel_h + 2 * panel_pad, outer_fill, rx=14, ry=14, stroke=outer_stroke, stroke_width=1.5))
    svg.append(round_rect(right_panel_x - panel_pad, panel_y, panel_w + 2 * panel_pad, panel_h + 2 * panel_pad, outer_fill, rx=14, ry=14, stroke=outer_stroke, stroke_width=1.5))

    for panel_idx, panel_name in enumerate(PANELS):
        px = left_panel_x if panel_idx == 0 else right_panel_x
        pill_w = 134 if panel_name == "Single turn" else 134
        pill_x = px + panel_w / 2 - pill_w / 2
        svg.append(round_rect(pill_x, pill_y, pill_w, 34, "#FFFFFF", rx=17, ry=17, stroke="#E5E7EB", stroke_width=1.5))
        svg.append(text(pill_x + pill_w / 2, pill_y + 24, panel_name, size=14, weight="600", anchor="middle", fill="#111111"))
        for j, length in enumerate(LENGTHS):
            cx = px + cell_w * j + cell_w / 2
            svg.append(text(cx, length_y, length, size=14, weight="600", anchor="middle"))
        for i, model in enumerate(MODELS):
            cy = grid_top + cell_h * i + cell_h / 2
            if panel_idx == 0:
                svg.append(text(grid_left - 24, cy + 5, model, size=13, weight="600", anchor="end"))
            for j, value in enumerate(VALUES[panel_name][model]):
                x = px + cell_w * j + 4
                y = grid_top + cell_h * i + 4
                inner_w = cell_w - 8
                inner_h = cell_h - 8
                fill = color_for(value)
                stroke = stroke_for(value)
                txt_fill = "#111111"
                svg.append(round_rect(x, y, inner_w, inner_h, fill, rx=10, ry=10, stroke=stroke, stroke_width=1.5))
                svg.append(text(x + inner_w / 2, y + inner_h / 2 + 5, f"{value:.2f}", size=14, weight="700", anchor="middle", fill=txt_fill))

    grad_id = "exact_success_len_grad"
    svg.append(f'<defs><linearGradient id="{grad_id}" x1="0%" y1="0%" x2="100%" y2="0%">')
    for offset, value in [("0%", 0.0), ("50%", 0.225), ("100%", 0.45)]:
        svg.append(f'<stop offset="{offset}" stop-color="{color_for(value)}"/>')
    svg.append("</linearGradient></defs>")
    svg.append(text(legend_x - 14, legend_y + 4, "Chain completion rate", size=13, weight="600", anchor="end"))
    svg.append(round_rect(legend_x, legend_y - 12, legend_w, 24, "url(#exact_success_len_grad)", rx=8, ry=8, stroke="#D1D5DB", stroke_width=1))
    for frac, label in [(0.0, "0.00"), (0.15, "0.15"), (0.30, "0.30"), (0.45, "0.45")]:
        tx = legend_x + legend_w * (frac / 0.45)
        svg.append(text(tx, legend_y + 26, label, size=10, anchor="middle", fill="#374151"))

    svg.append("</svg>")
    return "".join(svg)


def main() -> None:
    OUT_DIR.mkdir(parents=True, exist_ok=True)
    svg_path = OUT_DIR / "length_heatmap.svg"
    png_path = OUT_DIR / "length_heatmap.png"
    jpg_path = OUT_DIR / "length_heatmap.jpg"
    pdf_path = OUT_DIR / "length_heatmap.pdf"
    svg_path.write_text(build_svg(), encoding="utf-8")
    cairosvg.svg2png(url=str(svg_path), write_to=str(png_path), output_width=2000)
    img = Image.open(png_path).convert("RGB")
    img.save(jpg_path, "JPEG", quality=95)
    img.save(pdf_path, "PDF", resolution=144.0)
    print(svg_path)


if __name__ == "__main__":
    main()


==> figures/make_step_boxplots.py <==
from __future__ import annotations

import json
from pathlib import Path
from statistics import median
import sys

sys.path.insert(0, str(Path(__file__).resolve().parents[2] / ".vendor"))

import cairosvg
from PIL import Image

from provisional_metrics import MODEL_ORDER, build_dataset

REPO_ROOT = Path(__file__).resolve().parents[2]
OUT_DIR = Path(__file__).resolve().parent / "out"

MODEL_COLOR = {
    "GPT 5.5": "#2563EB",
    "Opus 4.7": "#F97316",
    "Kimi 2.5": "#8B5CF6",
    "Gemini 3.1 Pro": "#10B981",
}


def esc(text: str) -> str:
    return text.replace("&", "&amp;").replace("<", "&lt;").replace(">", "&gt;")


def text(x, y, label, size=12, anchor="start", weight="400", fill="#111111"):
    return f'<text x="{x:.1f}" y="{y:.1f}" font-family="sans-serif" font-size="{size}" text-anchor="{anchor}" font-weight="{weight}" fill="{fill}">{esc(label)}</text>'


def rotated_text(x, y, label, size=12, anchor="middle", weight="400", fill="#111111", rotate=-90):
    return (
        f'<text x="{x:.1f}" y="{y:.1f}" font-family="sans-serif" font-size="{size}" '
        f'text-anchor="{anchor}" font-weight="{weight}" fill="{fill}" '
        f'transform="rotate({rotate} {x:.1f} {y:.1f})">{esc(label)}</text>'
    )


def line(x1, y1, x2, y2, stroke, stroke_width=2.0, opacity=1.0):
    return f'<line x1="{x1:.1f}" y1="{y1:.1f}" x2="{x2:.1f}" y2="{y2:.1f}" stroke="{stroke}" stroke-width="{stroke_width:.1f}" opacity="{opacity:.2f}"/>'


def rect(x, y, w, h, fill, stroke="none", stroke_width=0, opacity=1.0):
    return f'<rect x="{x:.1f}" y="{y:.1f}" width="{w:.1f}" height="{h:.1f}" fill="{fill}" stroke="{stroke}" stroke-width="{stroke_width:.1f}" opacity="{opacity:.2f}"/>'


def circle(x, y, r, fill, opacity=1.0):
    return f'<circle cx="{x:.1f}" cy="{y:.1f}" r="{r:.1f}" fill="{fill}" opacity="{opacity:.2f}"/>'


def collect() -> dict[str, dict[str, dict[int, list[int]]]]:
    dataset = build_dataset(include_steps=True)
    out = {setting: {model: {2: [], 3: [], 4: []} for model in MODEL_ORDER} for setting in dataset}
    for setting, by_model in dataset.items():
        for model, records in by_model.items():
            for rec in records.values():
                if rec.length in {2, 3, 4}:
                    out[setting][model][rec.length].append(rec.steps)
    return out


def percentile(sorted_vals: list[float], p: float) -> float:
    if not sorted_vals:
        return 0.0
    if len(sorted_vals) == 1:
        return float(sorted_vals[0])
    idx = (len(sorted_vals) - 1) * p
    lo = int(idx)
    hi = min(lo + 1, len(sorted_vals) - 1)
    frac = idx - lo
    return sorted_vals[lo] * (1 - frac) + sorted_vals[hi] * frac


def box_stats(vals: list[int]) -> tuple[float, float, float, float, float]:
    s = sorted(vals)
    return (
        float(s[0]),
        percentile(s, 0.25),
        float(median(s)),
        percentile(s, 0.75),
        float(s[-1]),
    )


def build_svg(data: dict[str, dict[str, dict[int, list[int]]]]) -> str:
    width = 1035
    height = 412
    chart_top = 88
    chart_bottom = 324
    chart_h = chart_bottom - chart_top
    left_panel_x = 84
    panel_w = 442
    panel_gap = 28
    right_panel_x = left_panel_x + panel_w + panel_gap
    y_max = 320.0
    box_w = 26

    def y_of(v: float) -> float:
        return chart_bottom - chart_h * (v / y_max)

    svg = [f'<svg width="{width}" height="{height}" viewBox="0 0 {width} {height}" xmlns="http://www.w3.org/2000/svg">']
    svg.append(rect(0, 0, width, height, "#FFFFFF"))
    svg.append(text(20, 30, "Step distributions by chain length", size=27, weight="600"))
    svg.append(rotated_text(36, (chart_top + chart_bottom) / 2, "Steps used", size=20, weight="600", fill="#111111"))

    panel_positions = {"Single turn": left_panel_x, "Multi turn": right_panel_x}
    for setting, px in panel_positions.items():
        svg.append(text(px + panel_w / 2, 62, setting, size=20, anchor="middle", weight="600"))
        svg.append(line(px, chart_bottom, px + panel_w, chart_bottom, "#111111", 1.6))
        svg.append(line(px, chart_top, px, chart_bottom, "#111111", 1.6))
        for tick in [0, 50, 100, 150, 200, 250, 300]:
            y = y_of(tick)
            svg.append(line(px - 5, y, px, y, "#111111", 1.2))
            if setting == "Single turn":
                svg.append(text(px - 10, y + 5, str(tick), size=15, anchor="end", fill="#111111"))
            svg.append(line(px, y, px + panel_w, y, "#E5E7EB", 1.0))

        group_centers = [px + 92, px + 221, px + 350]
        for gc, length in zip(group_centers, [2, 3, 4]):
            svg.append(text(gc, chart_bottom + 30, str(length), size=17, anchor="middle", weight="600"))
            offsets = [-45, -15, 15, 45]
            for model, off in zip(MODEL_ORDER, offsets):
                vals = data[setting][model][length]
                if not vals:
                    continue
                mn, q1, med, q3, mx = box_stats(vals)
                x = gc + off
                color = MODEL_COLOR[model]
                # whiskers
                svg.append(line(x, y_of(mx), x, y_of(q3), color, 2.3))
                svg.append(line(x, y_of(q1), x, y_of(mn), color, 2.3))
                svg.append(line(x - 8, y_of(mx), x + 8, y_of(mx), color, 2.3))
                svg.append(line(x - 8, y_of(mn), x + 8, y_of(mn), color, 2.3))
                # box
                svg.append(rect(x - box_w / 2, y_of(q3), box_w, y_of(q1) - y_of(q3), color, stroke=color, stroke_width=1.6, opacity=0.22))
                svg.append(rect(x - box_w / 2, y_of(q3), box_w, y_of(q1) - y_of(q3), "none", stroke=color, stroke_width=2.0))
                # median
                svg.append(line(x - box_w / 2, y_of(med), x + box_w / 2, y_of(med), color, 2.6))
                # faint points
                n = len(vals)
                for idx, v in enumerate(sorted(vals)):
                    jitter = ((idx % 5) - 2) * 2.2
                    svg.append(circle(x + jitter, y_of(v), 2.1, color, opacity=0.16))

        svg.append(text(px + panel_w / 2, chart_bottom + 48, "Chain length", size=17, anchor="middle", weight="600"))

    legend_x = right_panel_x + 12
    legend_y = 118
    for idx, model in enumerate(MODEL_ORDER):
        y = legend_y + idx * 38
        color = MODEL_COLOR[model]
        svg.append(rect(legend_x, y - 10, 22, 16, color, stroke=color, stroke_width=1.6, opacity=0.22))
        svg.append(rect(legend_x, y - 10, 22, 16, "none", stroke=color, stroke_width=1.6))
        svg.append(line(legend_x, y - 2, legend_x + 22, y - 2, color, 2.4))
        svg.append(text(legend_x + 34, y + 4, model, size=16, weight="600", fill=color))

    svg.append("</svg>")
    return "".join(svg)


def main() -> None:
    data = collect()
    OUT_DIR.mkdir(parents=True, exist_ok=True)
    svg_path = OUT_DIR / "step_boxplots.svg"
    png_path = OUT_DIR / "step_boxplots.png"
    jpg_path = OUT_DIR / "step_boxplots.jpg"
    pdf_path = OUT_DIR / "step_boxplots.pdf"
    svg_path.write_text(build_svg(data), encoding="utf-8")
    cairosvg.svg2png(url=str(svg_path), write_to=str(png_path), output_width=2200)
    img = Image.open(png_path).convert("RGB")
    img.save(jpg_path, "JPEG", quality=95)
    img.save(pdf_path, "PDF", resolution=144.0)
    print(svg_path)


if __name__ == "__main__":
    main()


==> figures/provisional_metrics.py <==
from __future__ import annotations

import json
from dataclasses import dataclass
from pathlib import Path


REPO_ROOT = Path(__file__).resolve().parents[2]
RESULTS_ROOT = REPO_ROOT / "results" / "home" / "ec2-user" / "chain_osworld" / "results"
CHAINS_PATH = REPO_ROOT / "artifacts" / "chains" / "chains.jsonl"

MODEL_ORDER = ["GPT 5.5", "Opus 4.7", "Kimi 2.5", "Gemini 3.1 Pro"]
SETTINGS = ["Single turn", "Multi turn"]

OSWORLD_SINGLE_TASK = {
    "GPT 5.5": 0.787,
    "Opus 4.7": 0.720,
    "Kimi 2.5": 0.633,
}


@dataclass
class ChainRecord:
    chain_id: str
    length: int
    exact_success: bool
    tasks_succeeded: int
    tasks_total: int
    steps: int


def load_chain_lengths() -> dict[str, int]:
    out: dict[str, int] = {}
    with CHAINS_PATH.open("r", encoding="utf-8") as f:
        for line in f:
            if not line.strip():
                continue
            obj = json.loads(line)
            out[obj["chain_id"]] = int(obj.get("chain_length") or len(obj.get("task_ids", [])) or 0)
    return out


CHAIN_LENGTHS = load_chain_lengths()


def _single_prompt_steps(result_path: Path) -> int:
    traj = result_path.with_name("traj.jsonl")
    if not traj.exists():
        return 0
    steps = 0
    with traj.open("r", encoding="utf-8") as f:
        for line in f:
            line = line.strip()
            if not line:
                continue
            try:
                obj = json.loads(line)
            except json.JSONDecodeError:
                continue
            if "step_num" in obj:
                steps = max(steps, int(obj["step_num"]))
    return steps


def _multiturn_steps(result_path: Path) -> int:
    payload = json.loads(result_path.read_text(encoding="utf-8"))
    return sum(int(turn.get("steps_taken", 0) or 0) for turn in payload.get("per_turn", []))


def _single_prompt_record(path: Path, include_steps: bool = False) -> ChainRecord | None:
    chain_id = path.parent.name
    length = CHAIN_LENGTHS.get(chain_id, 0)
    if length not in {2, 3, 4}:
        return None
    payload = json.loads(path.read_text(encoding="utf-8"))
    tasks = payload.get("tasks", [])
    tasks_succeeded = int(
        payload.get(
            "tasks_succeeded",
            sum(1 for t in tasks if float(t.get("score", 0.0) or 0.0) >= 1.0),
        )
    )
    return ChainRecord(
        chain_id=chain_id,
        length=length,
        exact_success=float(payload.get("overall_score", 0.0) or 0.0) >= 1.0,
        tasks_succeeded=tasks_succeeded,
        tasks_total=len(tasks),
        steps=_single_prompt_steps(path) if include_steps else 0,
    )


def _multiturn_record(path: Path, include_steps: bool = False) -> ChainRecord | None:
    chain_id = path.parent.name
    length = CHAIN_LENGTHS.get(chain_id, 0)
    if length not in {2, 3, 4}:
        return None
    payload = json.loads(path.read_text(encoding="utf-8"))
    return ChainRecord(
        chain_id=chain_id,
        length=length,
        exact_success=bool(payload.get("all_succeeded", False)),
        tasks_succeeded=int(payload.get("n_succeeded", 0) or 0),
        tasks_total=len(payload.get("task_ids", [])),
        steps=_multiturn_steps(path) if include_steps else 0,
    )


def _collect_single_prompt(root: Path, include_steps: bool = False) -> dict[str, ChainRecord]:
    out: dict[str, ChainRecord] = {}
    if not root.exists():
        return out
    for path in root.rglob("result.json"):
        rec = _single_prompt_record(path, include_steps=include_steps)
        if rec is not None:
            out[rec.chain_id] = rec
    return out


def _collect_multiturn(root: Path, include_steps: bool = False) -> dict[str, ChainRecord]:
    out: dict[str, ChainRecord] = {}
    if not root.exists():
        return out
    for path in root.rglob("chain_result.json"):
        rec = _multiturn_record(path, include_steps=include_steps)
        if rec is not None:
            out[rec.chain_id] = rec
    return out


def _merge(base: dict[str, ChainRecord], *overrides: dict[str, ChainRecord]) -> dict[str, ChainRecord]:
    merged = dict(base)
    for override in overrides:
        merged.update(override)
    return merged


def build_dataset(include_steps: bool = False) -> dict[str, dict[str, dict[str, ChainRecord]]]:
    single_gpt = _collect_single_prompt(
        RESULTS_ROOT / "metal_gpt55_single_prompt_all" / "pyautogui" / "screenshot" / "gpt-5.5" / "single_prompt",
        include_steps=include_steps,
    )
    single_gpt = _merge(
        single_gpt,
        _collect_single_prompt(
            RESULTS_ROOT / "metal_gpt55_single_prompt_capfix" / "pyautogui" / "screenshot" / "gpt-5.5" / "single_prompt",
            include_steps=include_steps,
        ),
    )
    single_opus = _merge(
        _collect_single_prompt(
            RESULTS_ROOT / "metal_opus_single_prompt_all" / "pyautogui" / "screenshot" / "claude-opus-4-7" / "single_prompt",
            include_steps=include_steps,
        ),
        _collect_single_prompt(
            RESULTS_ROOT / "metal_opus_fused_75_per_task_L2" / "pyautogui" / "screenshot" / "claude-opus-4-7" / "single_prompt",
            include_steps=include_steps,
        ),
        _collect_single_prompt(
            RESULTS_ROOT / "metal_opus_fused_75_per_task_L3" / "pyautogui" / "screenshot" / "claude-opus-4-7" / "single_prompt",
            include_steps=include_steps,
        ),
        _collect_single_prompt(
            RESULTS_ROOT / "metal_opus_fused_75_per_task_L4" / "pyautogui" / "screenshot" / "claude-opus-4-7" / "single_prompt",
            include_steps=include_steps,
        ),
    )
    single_kimi = _merge(
        _collect_single_prompt(
            RESULTS_ROOT / "metal_kimi25_single_prompt_all" / "pyautogui" / "screenshot" / "bedrock" / "moonshotai.kimi-k2.5" / "single_prompt",
            include_steps=include_steps,
        ),
        _collect_single_prompt(
            RESULTS_ROOT / "metal_kimi25_fused_75_per_task_L2" / "pyautogui" / "screenshot" / "bedrock" / "moonshotai.kimi-k2.5" / "single_prompt",
            include_steps=include_steps,
        ),
        _collect_single_prompt(
            RESULTS_ROOT / "metal_kimi25_fused_75_per_task_L3" / "pyautogui" / "screenshot" / "bedrock" / "moonshotai.kimi-k2.5" / "single_prompt",
            include_steps=include_steps,
        ),
        _collect_single_prompt(
            RESULTS_ROOT / "metal_kimi25_fused_75_per_task_L4" / "pyautogui" / "screenshot" / "bedrock" / "moonshotai.kimi-k2.5" / "single_prompt",
            include_steps=include_steps,
        ),
    )
    single_gemini = _merge(
        _collect_single_prompt(
            REPO_ROOT / "results" / "metal_gemini31pro_fused_75_per_task_L2" / "pyautogui" / "screenshot" / "litellm" / "gemini" / "gemini-3.1-pro-preview" / "single_prompt",
            include_steps=include_steps,
        ),
        _collect_single_prompt(
            REPO_ROOT / "results" / "metal_gemini31pro_fused_75_per_task_L3" / "pyautogui" / "screenshot" / "litellm" / "gemini" / "gemini-3.1-pro-preview" / "single_prompt",
            include_steps=include_steps,
        ),
        _collect_single_prompt(
            REPO_ROOT / "results" / "metal_gemini31pro_fused_75_per_task_L4" / "pyautogui" / "screenshot" / "litellm" / "gemini" / "gemini-3.1-pro-preview" / "single_prompt",
            include_steps=include_steps,
        ),
    )

    multi_gpt = _merge(
        _collect_multiturn(
            RESULTS_ROOT / "metal_gpt55_multiturn_all" / "pyautogui" / "screenshot" / "gpt-5.5" / "multiturn",
            include_steps=include_steps,
        ),
        _collect_multiturn(
            RESULTS_ROOT / "metal_gpt55_multiturn_rerun_errors_v2" / "pyautogui" / "screenshot" / "gpt-5.5" / "multiturn",
            include_steps=include_steps,
        ),
    )
    multi_opus = _collect_multiturn(
        RESULTS_ROOT / "metal_opus_multiturn_all" / "pyautogui" / "screenshot" / "claude-opus-4-7" / "multiturn",
        include_steps=include_steps,
    )
    multi_kimi = _collect_multiturn(
        RESULTS_ROOT / "metal_kimi25_multiturn_all_rerun_v2" / "pyautogui" / "screenshot" / "bedrock" / "moonshotai.kimi-k2.5" / "multiturn",
        include_steps=include_steps,
    )
    multi_gemini = _merge(
        _collect_multiturn(
            REPO_ROOT / "results" / "metal_gemini31pro_incremental_75_per_task_L2" / "pyautogui" / "screenshot" / "litellm" / "gemini" / "gemini-3.1-pro-preview" / "multiturn",
            include_steps=include_steps,
        ),
        _collect_multiturn(
            REPO_ROOT / "results" / "metal_gemini31pro_incremental_75_per_task_L3" / "pyautogui" / "screenshot" / "litellm" / "gemini" / "gemini-3.1-pro-preview" / "multiturn",
            include_steps=include_steps,
        ),
        _collect_multiturn(
            REPO_ROOT / "results" / "metal_gemini31pro_incremental_75_per_task_L4" / "pyautogui" / "screenshot" / "litellm" / "gemini" / "gemini-3.1-pro-preview" / "multiturn",
            include_steps=include_steps,
        ),
    )

    return {
        "Single turn": {
            "GPT 5.5": single_gpt,
            "Opus 4.7": single_opus,
            "Kimi 2.5": single_kimi,
            "Gemini 3.1 Pro": single_gemini,
        },
        "Multi turn": {
            "GPT 5.5": multi_gpt,
            "Opus 4.7": multi_opus,
            "Kimi 2.5": multi_kimi,
            "Gemini 3.1 Pro": multi_gemini,
        },
    }


def summarize(records: dict[str, ChainRecord]) -> dict[str, float | int]:
    vals = list(records.values())
    runs = len(vals)
    exact = sum(1 for r in vals if r.exact_success)
    tasks_succeeded = sum(r.tasks_succeeded for r in vals)
    tasks_total = sum(r.tasks_total for r in vals)
    return {
        "runs": runs,
        "exact_success": (exact / runs) if runs else 0.0,
        "task_success": (tasks_succeeded / tasks_total) if tasks_total else 0.0,
        "exact_count": exact,
        "tasks_succeeded": tasks_succeeded,
        "tasks_total": tasks_total,
    }


def by_length(records: dict[str, ChainRecord]) -> dict[int, dict[str, float | int]]:
    grouped: dict[int, dict[str, ChainRecord]] = {2: {}, 3: {}, 4: {}}
    for cid, rec in records.items():
        if rec.length in grouped:
            grouped[rec.length][cid] = rec
    return {L: summarize(grouped[L]) for L in [2, 3, 4]}

